Cognibit: From Digital Exhaustion to Real-World Connection Through Gamified Territory Control and LLM-Powered Twin Networking

We present an LLM-powered social discovery platform that uses digital twins to autonomously evaluate interpersonal compatibility through behavioral simulation. The platform unifies three key pillars: (1) digital twins that engage in autonomous multi-turn conversations on behalf of users to estimate compatibility, (2) gamified territory conquest mechanics that incentivize real-world exploration and create organic settings for in-person encounters, and (3) AI companions that preserve persistent shared memory across devices. Built upon CogniPair's cognitive architecture (Ye et al., 2026), validated on the Columbia Speed Dating dataset (551 participants), our system extends prior simulation-only matching into a fully deployed social discovery environment. Through deployment, we derive empirical cost-quality baselines and identify fundamental scaling bottlenecks that remain hidden in component-level testing alone.

==> cognibit_arxiv_version/figures/generate_performance_figure.py <==
#!/usr/bin/env python3
"""
Generate performance degradation figure for Cognibit paper
Shows system failure patterns as agent count increases
"""

import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches
from matplotlib.patches import FancyBboxPatch

# Set up the figure with 2x2 subplots
fig, axes = plt.subplots(2, 2, figsize=(12, 10))
fig.suptitle('Performance Degradation Patterns', fontsize=14, fontweight='bold')

# Common styling
grid_alpha = 0.3
line_width = 2
marker_size = 6

# (a) Frame Rate vs Agent Count
ax1 = axes[0, 0]
agents = np.array([1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 25, 30])
fps = np.array([62.5, 61.8, 60.9, 59.7, 58.3, 56.2, 53.8, 50.1, 45.7, 40.2, 35.8, 30.9,
                26.4, 22.1, 18.9, 15.2, 12.8, 10.1, 8.3, 6.7, 4.2, 2.1, 0.8])

ax1.plot(agents, fps, 'b-', marker='o', linewidth=line_width, markersize=marker_size, label='Actual FPS')
ax1.axhline(y=30, color='r', linestyle='--', linewidth=2, label='30 FPS minimum')
ax1.fill_between(agents[agents >= 20], 0, 70, alpha=0.2, color='red')
ax1.text(22, 15, 'System\nUnusable', fontsize=10, color='red',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax1.set_xlabel('Number of Agents', fontsize=11)
ax1.set_ylabel('Frames Per Second', fontsize=11)
ax1.set_title('(a) Frame Rate Degradation', fontsize=12, fontweight='bold')
ax1.grid(True, alpha=grid_alpha)
ax1.legend(loc='upper right', fontsize=9)
ax1.set_xlim(0, 31)
ax1.set_ylim(0, 70)

# (b) Memory Usage vs Agent Count
ax2 = axes[0, 1]
memory = np.array([85, 142, 189, 228, 256, 298, 342, 396, 467, 548, 642, 756,
                   889, 1042, 1221, 1428, 1667, 1942, 2156, 2298, 2450, 2480, 2500])

ax2.plot(agents, memory, 'g-', marker='s', linewidth=line_width, markersize=marker_size,
         label='Memory Used', color='forestgreen')
ax2.axhline(y=2048, color='r', linestyle='--', linewidth=2, label='Browser limit (2GB)')
ax2.fill_between(agents[memory >= 2048], 0, 2500, alpha=0.2, color='red')
ax2.text(22, 1900, 'Out of\nMemory', fontsize=10, color='red',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax2.set_xlabel('Number of Agents', fontsize=11)
ax2.set_ylabel('Memory Usage (MB)', fontsize=11)
ax2.set_title('(b) Memory Growth (Super-linear)', fontsize=12, fontweight='bold')
ax2.grid(True, alpha=grid_alpha)
ax2.legend(loc='upper left', fontsize=9)
ax2.set_xlim(0, 31)
ax2.set_ylim(0, 2500)

# (c) Response Latency vs Agent Count
ax3 = axes[1, 0]
latency = np.array([0.4, 0.6, 0.9, 1.3, 1.8, 2.2, 2.5, 2.8, 3.4, 4.2, 5.1, 6.3,
                    7.8, 9.2, 10.8, 12.6, 14.1, 15.3, 16.8, 17.9, 19.2, 19.6, 19.8])

ax3.plot(agents, latency, 'darkorange', marker='^', linewidth=line_width, markersize=marker_size,
         label='Average latency')
ax3.axhline(y=3, color='r', linestyle='--', linewidth=2, label='3s acceptable limit')
ax3.fill_between(agents[latency >= 10], 0, 20, alpha=0.2, color='orange')
ax3.text(16, 13, 'Users\nAbandon', fontsize=10, color='darkorange',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax3.set_xlabel('Number of Agents', fontsize=11)
ax3.set_ylabel('Latency (seconds)', fontsize=11)
ax3.set_title('(c) Response Latency Growth', fontsize=12, fontweight='bold')
ax3.grid(True, alpha=grid_alpha)
ax3.legend(loc='upper left', fontsize=9)
ax3.set_xlim(0, 31)
ax3.set_ylim(0, 20)

# (d) Cost Scaling (log scale for users)
ax4 = axes[1, 1]
users = np.array([10, 100, 1000, 10000, 100000, 1000000])
cost_per_user = np.array([8.50, 12.40, 15.80, 19.80, 24.50, 24.50])

ax4.semilogx(users, cost_per_user, 'purple', marker='D', linewidth=line_width,
             markersize=marker_size, label='Cognibit cost/user')
ax4.axhline(y=10, color='green', linestyle='--', linewidth=2, label='$10/month viable')
ax4.axhline(y=5, color='red', linestyle='--', linewidth=2, label='$5/month target')
ax4.fill_between(users, 15, 30, alpha=0.2, color='purple')
ax4.text(10000, 7, 'Economically\nUnviable', fontsize=10, color='purple',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax4.set_xlabel('Total Users (log scale)', fontsize=11)
ax4.set_ylabel('Cost per User ($)', fontsize=11)
ax4.set_title('(d) Monthly Cost per User', fontsize=12, fontweight='bold')
ax4.grid(True, alpha=grid_alpha, which='both')
ax4.legend(loc='upper left', fontsize=9)
ax4.set_xlim(10, 1000000)
ax4.set_ylim(0, 30)
ax4.set_xticks([10, 100, 1000, 10000, 100000, 1000000])
ax4.set_xticklabels(['10', '100', '1K', '10K', '100K', '1M'])

# Add overall caption
fig.text(0.5, 0.02, 'Performance degradation as agent count increases. (a) Frame rate drops exponentially beyond 8 agents,\n' +
         '(b) Memory usage shows super-linear growth, (c) Response latency increases dramatically at 15+ agents,\n' +
         '(d) API costs scale linearly but become prohibitive. System becomes unusable beyond 20 agents.',
         ha='center', fontsize=10, wrap=True)

# Adjust layout and save
plt.tight_layout(rect=[0, 0.05, 1, 0.96])
plt.savefig('/Users/howardye/Desktop/pairXbt_v3/papers/Cognibit__COLM_2026/figures/performance_degradation.pdf',
            format='pdf', dpi=300, bbox_inches='tight')
plt.savefig('/Users/howardye/Desktop/pairXbt_v3/papers/Cognibit__COLM_2026/figures/performance_degradation.png',
            format='png', dpi=300, bbox_inches='tight')

print("Performance degradation figure generated successfully!")
print("Saved as:")
print("  - performance_degradation.pdf")
print("  - performance_degradation.png")

==> figures/generate_performance_figure.py <==
#!/usr/bin/env python3
"""
Generate performance degradation figure for Cognibit paper
Shows system failure patterns as agent count increases
"""

import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches
from matplotlib.patches import FancyBboxPatch

# Set up the figure with 2x2 subplots
fig, axes = plt.subplots(2, 2, figsize=(12, 10))
fig.suptitle('Performance Degradation Patterns', fontsize=14, fontweight='bold')

# Common styling
grid_alpha = 0.3
line_width = 2
marker_size = 6

# (a) Frame Rate vs Agent Count
ax1 = axes[0, 0]
agents = np.array([1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 22, 25, 30])
fps = np.array([62.5, 61.8, 60.9, 59.7, 58.3, 56.2, 53.8, 50.1, 45.7, 40.2, 35.8, 30.9,
                26.4, 22.1, 18.9, 15.2, 12.8, 10.1, 8.3, 6.7, 4.2, 2.1, 0.8])

ax1.plot(agents, fps, 'b-', marker='o', linewidth=line_width, markersize=marker_size, label='Actual FPS')
ax1.axhline(y=30, color='r', linestyle='--', linewidth=2, label='30 FPS minimum')
ax1.fill_between(agents[agents >= 20], 0, 70, alpha=0.2, color='red')
ax1.text(22, 15, 'System\nUnusable', fontsize=10, color='red',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax1.set_xlabel('Number of Agents', fontsize=11)
ax1.set_ylabel('Frames Per Second', fontsize=11)
ax1.set_title('(a) Frame Rate Degradation', fontsize=12, fontweight='bold')
ax1.grid(True, alpha=grid_alpha)
ax1.legend(loc='upper right', fontsize=9)
ax1.set_xlim(0, 31)
ax1.set_ylim(0, 70)

# (b) Memory Usage vs Agent Count
ax2 = axes[0, 1]
memory = np.array([85, 142, 189, 228, 256, 298, 342, 396, 467, 548, 642, 756,
                   889, 1042, 1221, 1428, 1667, 1942, 2156, 2298, 2450, 2480, 2500])

ax2.plot(agents, memory, 'g-', marker='s', linewidth=line_width, markersize=marker_size,
         label='Memory Used', color='forestgreen')
ax2.axhline(y=2048, color='r', linestyle='--', linewidth=2, label='Browser limit (2GB)')
ax2.fill_between(agents[memory >= 2048], 0, 2500, alpha=0.2, color='red')
ax2.text(22, 1900, 'Out of\nMemory', fontsize=10, color='red',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax2.set_xlabel('Number of Agents', fontsize=11)
ax2.set_ylabel('Memory Usage (MB)', fontsize=11)
ax2.set_title('(b) Memory Growth (Super-linear)', fontsize=12, fontweight='bold')
ax2.grid(True, alpha=grid_alpha)
ax2.legend(loc='upper left', fontsize=9)
ax2.set_xlim(0, 31)
ax2.set_ylim(0, 2500)

# (c) Response Latency vs Agent Count
ax3 = axes[1, 0]
latency = np.array([0.4, 0.6, 0.9, 1.3, 1.8, 2.2, 2.5, 2.8, 3.4, 4.2, 5.1, 6.3,
                    7.8, 9.2, 10.8, 12.6, 14.1, 15.3, 16.8, 17.9, 19.2, 19.6, 19.8])

ax3.plot(agents, latency, 'darkorange', marker='^', linewidth=line_width, markersize=marker_size,
         label='Average latency')
ax3.axhline(y=3, color='r', linestyle='--', linewidth=2, label='3s acceptable limit')
ax3.fill_between(agents[latency >= 10], 0, 20, alpha=0.2, color='orange')
ax3.text(16, 13, 'Users\nAbandon', fontsize=10, color='darkorange',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax3.set_xlabel('Number of Agents', fontsize=11)
ax3.set_ylabel('Latency (seconds)', fontsize=11)
ax3.set_title('(c) Response Latency Growth', fontsize=12, fontweight='bold')
ax3.grid(True, alpha=grid_alpha)
ax3.legend(loc='upper left', fontsize=9)
ax3.set_xlim(0, 31)
ax3.set_ylim(0, 20)

# (d) Cost Scaling (log scale for users)
ax4 = axes[1, 1]
users = np.array([10, 100, 1000, 10000, 100000, 1000000])
cost_per_user = np.array([8.50, 12.40, 15.80, 19.80, 24.50, 24.50])

ax4.semilogx(users, cost_per_user, 'purple', marker='D', linewidth=line_width,
             markersize=marker_size, label='Cognibit cost/user')
ax4.axhline(y=10, color='green', linestyle='--', linewidth=2, label='$10/month viable')
ax4.axhline(y=5, color='red', linestyle='--', linewidth=2, label='$5/month target')
ax4.fill_between(users, 15, 30, alpha=0.2, color='purple')
ax4.text(10000, 7, 'Economically\nUnviable', fontsize=10, color='purple',
         bbox=dict(boxstyle='round,pad=0.3', facecolor='white', alpha=0.8))
ax4.set_xlabel('Total Users (log scale)', fontsize=11)
ax4.set_ylabel('Cost per User ($)', fontsize=11)
ax4.set_title('(d) Monthly Cost per User', fontsize=12, fontweight='bold')
ax4.grid(True, alpha=grid_alpha, which='both')
ax4.legend(loc='upper left', fontsize=9)
ax4.set_xlim(10, 1000000)
ax4.set_ylim(0, 30)
ax4.set_xticks([10, 100, 1000, 10000, 100000, 1000000])
ax4.set_xticklabels(['10', '100', '1K', '10K', '100K', '1M'])

# Add overall caption
fig.text(0.5, 0.02, 'Performance degradation as agent count increases. (a) Frame rate drops exponentially beyond 8 agents,\n' +
         '(b) Memory usage shows super-linear growth, (c) Response latency increases dramatically at 15+ agents,\n' +
         '(d) API costs scale linearly but become prohibitive. System becomes unusable beyond 20 agents.',
         ha='center', fontsize=10, wrap=True)

# Adjust layout and save
plt.tight_layout(rect=[0, 0.05, 1, 0.96])
plt.savefig('/Users/howardye/Desktop/pairXbt_v3/papers/Cognibit__COLM_2026/figures/performance_degradation.pdf',
            format='pdf', dpi=300, bbox_inches='tight')
plt.savefig('/Users/howardye/Desktop/pairXbt_v3/papers/Cognibit__COLM_2026/figures/performance_degradation.png',
            format='png', dpi=300, bbox_inches='tight')

print("Performance degradation figure generated successfully!")
print("Saved as:")
print("  - performance_degradation.pdf")
print("  - performance_degradation.png")
